Construction of Periodic Counterexamples to the Discrete-Time Kalman Conjecture

This paper considers the Lurye system of a discrete-time, linear time-invariant plant in negative feedback with a nonlinearity. Both monotone and slope-restricted nonlinearities are considered. The main result is a procedure to construct destabilizing nonlinearities for the Lurye system. If the plant satisfies a certain phase condition then a monotone nonlinearity can be constructed so that the Lurye system has a non-trivial periodic cycle. Several examples are provided to demonstrate the construction. This represents a contribution for absolute stability analysis since the constructed nonlinearity provides a less conservative upper bound than existing bounds in the literature.

==> ZFDualityExample_TimeDomain6Cycle.m <==
% Code for Time-Domain Interpretation of 6-cycles
% All examples below are for odd cases 
% (but note that Example 5 has kodd = knonodd).
%
% Ref: Duality Bounds for DT ZF Multipliers by Zhang, Carrasco, Heath.
%

%% System
G1 = tf([1 0],[1 -1.8 0.81],1);
G5 = tf([-2.225 3.239 -1.708 0.517 -0.1603 0.03239],...
    [1 -1.825 1.927 -1.226 0.1525 0.1836 -0.05546],1);

Example = 1;
switch Example
    case 1
        G = G1;
    case 5
        G = G5;
    otherwise
        error('Other cases do not correspond to 6-cycles')
end

%% Verify Results in Table 3

% Frequency and Period
w1=pi/3;
T1 = 6;

% Use expression from Proposition 2
alpha = 1;
beta = 3;
tbeta = tan(pi/2/beta);
Gw1 = evalfr(G,exp(1j*w1));
k0 = -tbeta/( real(Gw1)*tbeta+ abs(imag(Gw1)) )

% Check conditions
% All entries of DualityCond should be <= and at least one should be =0
ii = 0:(T1-1);
z = exp(1j*w1);
Gw1 = evalfr(G,z); % = Hw1

%% Time-Domain Construction


ff = exp(1j*w1*(0:T1-1)');
%a1 = exp(j*phi1);
uu = real(ff);
yy = real(Gw1*ff);

U = uu; 
Y1 = yy;
Yq = linspace(-1.2,1.2,200);
Pq1 = evalphi(Y1,-U,Yq);
plot(Yq,Pq1,'b'); grid on;
garyfyFigure
xlabel('$y$','FontSize',18,'FontName','Helvetica Neue');
ylabel('$\phi(y)$','FontSize',18,'FontName','Helvetica Neue');
 axis([-1.2 1.2 -1.2 1.2])



return
% All example have usol = c1*v1 + conj(c1*v1) for some complex c1.
% Note that v5=conj(v1)
M = [v1; conj(v1)].'; 
cc=M\usol; 
c1 = cc(1);
[usol c1*v1(:)+conj(c1*v1(:))]

angle(c1)/w1


% V = [v1;v2;v3;v4;v5;v6];
% Vinv = V'/T1;

% Notes:
% It is interesting that both examples have Uw1 and Uw5 nonzero with
% all other entries of Uw =0.  Also note that 
%   Uw1 = v1*usol 
%   Uw5 = v5*usol
% and v5 = conj(v1) so that Uw5=conj(Uw1).  Differences:
%  Example 1-- Uw1 has both real and imaginary parts. It also has
%  DualityCond(2)=0 corresponding to 0=real( (Gw1+1/k0)*(1-exp(-1j*w1)) ).
%
%  Example 5-- Uw5 has zero imaginary part. It also has DualityCond(6)=0.
%  This corresponds to (using the 6-periodicity):
%    0 = real( (Gw1+1/k0)*(1-exp(-1j*w1*5)) )
%      = real( (Gw1+1/k0)*(1-exp(-1j*w1*-1)) )



==> ZFDualityExample_TimeDomain7Cycle.m <==
% Code for Time-Domain Interpretation of 4-cycles
% All examples below are for odd cases 
% (but note that Example 2 has kodd = knonodd).
%
% Ref: Duality Bounds for DT ZF Multipliers by Zhang, Carrasco, Heath.
%
clear all
close all
%% System
G2 = tf([1 -1.5 0.5 -0.5 0.5],[4.4 -8.957 9.893 -5.671 2.207 -0.5],1);
G3 = tf([1 -1.95 0.9 0.05],[1 -2.8 3.5 -2.412 0.7209],1);
G4 = tf([-2.265 -2.428 -0.2606 0.253 0.04455],...
    [1 2.465 2.201 0.8429 0.1188 0.0006787],1);
G6 = tf([-0.08658 0.007162],[1 1.415 0.5523],1);
G1 = tf([1 0],[1 -1.8 0.81],1);
G5 = tf([-2.225 3.239 -1.708 0.517 -0.1603 0.03239],...
    [1 -1.825 1.927 -1.226 0.1525 0.1836 -0.05546],1);
Example = 1;
switch Example
    case 1
        G = G1;
    otherwise
        error('Other cases do not correspond to 4-cycles')
end

%% Verify Results in Table 3

% Frequency and Period
w1=2*pi/7;
T1 = 14;

% Use expression from Proposition 2
alpha = 2;
beta = 7;
tbeta = tan(pi/beta);
Gw1 = evalfr(G,exp(1j*w1));
k0 = -tbeta/( real(Gw1)*tbeta+ abs(imag(Gw1)) )

% Check conditions
% All entries of DualityCond should be <= and at least one should be =0
ii = 0:(T1-1);
z = exp(1j*w1);
Gw1 = evalfr(G,z); % = Hw1
DualityCond = real( (Gw1+1/k0)*(1-exp(-1j*w1*ii)) )

%[gg,tt] = impulse(G,500);
%[z.^-(0:500)*gg, Gw1]


%% Time Domain Interpretation

% Impulse Response gk
Tf = 14*40-1;
[g,tg] = impulse(G,Tf);

% 6-cycle impulse where h0=g0+g6+g12+..., h1=g1+g7+g13+...
h = sum(reshape(g,[14 (Tf+1)/14]) , 2);
h0 = h(1)+1/k0;
h1 = h(2);
h2 = h(3);
h3 = h(4);
h4 = h(5);
h5 = h(6);
h6 = h(7);
h7 = h(8);
h8 = h(9);
h9 = h(10);
h10 = h(11);
h11 = h(12);
h12 = h(13);
h13 = h(14);

% Verify gain condition from time-domain interpretation
%    h2-h0 = 1/k + abs(h1-h3)
%kTD = 1/(h2-h0-abs(h1-h3))

% Verify Time Domain relation for *any* 4-cycle
%   Ybar = Hbar Ubar
% where H is a circulant matrix and
%  Ybar = [y0;y1;y2;y3]
%  Ubar = [u0;u1;u2;u3]
Hbar = toeplitz([h0;h1;h2;h3;h4;h5;h6;h7;h8;h9;h10;h11;h12;h13],[h0 h13 h12 h11 h10 h9 h8 h7 h6 h5 h4 h3 h2 h1]);
%ysol - Hbar*usol;  % Check: Should be zero

%% Frequency Domain Conditions
% 
% % Work with periodic form of frequency response
% v1 = exp(-1j*w1*(0:T1-1));
% Hw1 = v1*h;
% 
% 
% w2 = 2*w1;
% v2 = exp(-1j*w2*(0:T1-1));
% Hw2 = v2*h;
% Uw2 = v2*usol;
% Yw2 = v2*ysol;
% 
% w3 = 3*w1;
% v3 = exp(-1j*w3*(0:T1-1));
% Hw3 = v3*h;
% Uw3 = v3*usol;
% Yw3 = v3*ysol;
% 
% w4 = 4*w1;
% v4 = exp(-1j*w4*(0:T1-1));
% Hw4 = v4*h;
% Uw4 = v4*usol;
% Yw4 = v4*ysol;
% 
% Yw = [Yw1; Yw2; Yw3; Yw4];
% Uw = [Uw1; Uw2; Uw3; Uw4];
% Hw = diag([Hw1 Hw2 Hw3 Hw4]);
% Yw - Hw*Uw;   % Check: Should be zero
% %[Yw Uw]
% 
% 
% 
%% Time-Domain Construction
 [a,b]=nyquist(G+1/k0,w1);
 [a2,b2]=nyquist(G+1/k0,0); 
 ff = exp(1j*w1*(0:T1-1)');
 phi1 = pi/T1;
 %a1 = exp(1i*phi1*0);
% uu = real(a1*(ff+[1 1 1 1 1 1]'));

%     1.0000
%     0.6235
%    -0.2225
%    -0.9010
%    -0.9010
%    -0.2225
%     0.6235
%    -0.0652
%   -0.0161
%    0.0451
%    0.0724
%    0.0451
%   -0.0161
%   -0.0652
uu = real(ff); 
 yy = Hbar*uu;
%% shifting the nonlinearity
%by inspection, the crossing happens when x = yy(2)= -0.1611;
uu1 = real(ff)-yy(2)/a2*ones(14,1); % intersection in (-0.01604,0.001592)

 yy1 = Hbar*uu1;
 J=zeros(7,7);
for ii=1:T1/2
for jj=1:T1/2
J(ii,jj)=-(uu(ii)-uu(jj))*(yy(ii)-yy(jj));
end
end
test1=min(min(J))
yysort=sort(yy);
uusort=sort(-uu);
yysort1=sort(yy1);
uusort1=sort(-uu1);
%x=linspace(min(yy),max(yy),1000);
%ygain=-x/a2;
Yq = linspace(-1.2,1.2,200);
Pq1 = evalphi(yysort1+uusort1/k0,uusort1,Yq);
%Pq2 = evalphi(Y2,-U,Yq);
plot(Yq,Pq1,'b'); grid on;
garyfyFigure
xlabel('$y$','FontSize',18,'FontName','Helvetica Neue');
ylabel('$\phi(y)$','FontSize',18,'FontName','Helvetica Neue');


figure
%Pq1 = evalphi(yysort1+uusort1/k0,uusort1,Yq);
Pq2 = evalphi(yysort,uusort,Yq);
ygain=-Yq/a2;
plot(Yq,Pq2,'b',Yq,ygain,'k'); grid on;
garyfyFigure
xlabel('$y$','FontSize',18,'FontName','Helvetica Neue');
ylabel('$\tilde{\phi}(y)$','FontSize',18,'FontName','Helvetica Neue','Interpreter','latex');


==> plot_Circle2.m <==
close all
alpha=2;
beta=3;
T=beta;
w=2*pi/T;
N=1000;
wplot=pi/N;
V = exp(1j*w*(0:T-1)); V=V(:);
circle = exp(1j*wplot*(0:2*N-1)); V=V(:);
delta1=0.5*pi/T;
G1 = -exp(1j*delta1);
Y1 = G1*V;
delta2=1*pi/T;
G2 = -exp(1j*delta2);
Y2 = G2*V;
plot(real(circle),imag(circle),'k-.',real(-V),imag(-V),'ro',real(Y1),imag(Y1),'bx',real(Y2),imag(Y2),'g*'); grid on;

figure
U = real(V); 
Y1 = real(Y1);
Y2 = real(Y2);
Yq = linspace(-1.2,1.2,200);
Pq1 = evalphi(Y1,-U,Yq);
Pq2 = evalphi(Y2,-U,Yq);
plot(Yq,Pq1,'b',Yq,Pq2,'g--'); grid on;
garyfyFigure
xlabel('$y$','FontSize',18,'FontName','Helvetica Neue');
ylabel('$\phi(y)$','FontSize',18,'FontName','Helvetica Neue');
 axis([-1.2 1.2 -1.2 1.2])

figure 
Pq1odd = evalphi([Y1;-Y1],[-U;U],Yq);
Pq2odd = evalphi([Y2;-Y2],[-U;U],Yq);
plot(Yq,Pq1odd,'b'); grid on;
garyfyFigure
xlabel('$y$','FontSize',18,'FontName','Helvetica Neue');
ylabel('$\phi(y)$','FontSize',18,'FontName','Helvetica Neue');
axis([-1.2 1.2 -1.2 1.2])

==> plot_Circle3.m <==
close all
alpha=1;
beta=7;
T=2*beta;
w=2*pi/T;
N=1000;
wplot=pi/N;
V = exp(1j*w*(0:T-1)); V=V(:);
circle = exp(1j*wplot*(0:2*N-1)); V=V(:);
delta1=0.2*pi/T;
G1 = -exp(1j*delta1);
Y1 = G1*V;
%delta2=1*pi/T;
%G2 = -exp(1j*delta2);
%Y2 = G2*V;
%plot(real(circle),imag(circle),'k-.',real(-V),imag(-V),'ro',real(Y1),imag(Y1),'bx',real(Y2),imag(Y2),'g*'); grid on;

figure
U = real(V); 
Y1 = real(Y1);
Y2 = real(Y2);
Yq = linspace(-1.2,1.2,200);
Pq1 = evalphi(Y1,-U,Yq);
Pq2 = evalphi(Y2,-U,Yq);
plot(Yq,Pq1,'b.',Yq,Pq2,'g--'); grid on;
xlabel('$y$','FontSize',18,'FontName','Helvetica Neue');
ylabel('$\phi(y)$','FontSize',18,'FontName','Helvetica Neue');


==> plot_Circle4.m <==
close all
alpha=1;
beta=7;
T=2*beta;
w=2*pi/T;
N=1000;
wplot=pi/N;
V = exp(1j*w*(0:T-1)); V=V(:);
circle = exp(1j*wplot*(0:2*N-1)); V=V(:);
delta1=0.2*pi/T;
G1 = -exp(1j*delta1);
Y1 = G1*V;
%delta2=1*pi/T;
%G2 = -exp(1j*delta2);
%Y2 = G2*V;
%plot(real(circle),imag(circle),'k-.',real(-V),imag(-V),'ro',real(Y1),imag(Y1),'bx',real(Y2),imag(Y2),'g*'); grid on;

figure
U = real(V); 
Y1 = real(Y1);
Y2 = real(Y2);
Yq = linspace(-1.2,1.2,200);
Pq1 = evalphi(Y1,-U,Yq);
Pq2 = evalphi(Y2,-U,Yq);
plot(Yq,Pq1,'b.',Yq,Pq2,'g--'); grid on;
xlabel('$y$','FontSize',18,'FontName','Helvetica Neue');
ylabel('$\phi(y)$','FontSize',18,'FontName','Helvetica Neue');

